MCViNE -- An object oriented Monte Carlo neutron ray tracing simulation package

MCViNE (Monte-Carlo VIrtual Neutron Experiment) is a versatile Monte Carlo (MC) neutron ray-tracing program that provides researchers with tools for performing computer modeling and simulations that mirror real neutron scattering experiments. By adopting modern software engineering practices such as using composite and visitor design patterns for representing and accessing neutron scatterers, and using recursive algorithms for multiple scattering, MCViNE is flexible enough to handle sophisticated neutron scattering problems including, for example, neutron detection by complex detector systems, and single and multiple scattering events in a variety of samples and sample environments. In addition, MCViNE can take advantage of simulation components in linear-chain-based MC ray tracing packages widely used in instrument design and optimization, as well as NumPy-based components that make prototypes useful and easy to develop. These developments have enabled us to carry out detailed simulations of neutron scattering experiments with non-trivial samples in time-of-flight inelastic instruments at the Spallation Neutron Source. Examples of such simulations for powder and single-crystal samples with various scattering kernels, including kernels for phonon and magnon scattering, are presented. With simulations that closely reproduce experimental results, scattering mechanisms can be turned on and off to determine how they contribute to the measured scattering intensities, improving our understanding of the underlying physics.

==> ms.py <==
def scatterM(scatterer, neutron):
  # initialize array of neutrons to be scattered
  toscatter = [neutron] 
  nms = 0 # multiple scattering order
  out = [] # initialize array of scattered neutrons
  # main loop
  while toscatter is not empty and nms < scatterer.max_ms:
    # init array of scattered neutrons
    scattered = []
    # inner loop over all neutrons that need scattering
    for neutron in toscatter:
      # if neutron probability is low, skip
      if neutron.probability < scatterer.min_prob:
        continue
      # if the neutron is leaving the scatterer, save it
      if neutron is exiting:
        out.append(neutron)
        continue
      # call interactM_path1 to compute all neutrons scattered
      # from the first encouter of the neutron with the scatterer
      scattered += scatterer.interactM_path1(neutron)
      continue
    # scattered neutrons may need to be scattered again
    toscatter = scattered
    # increment multiple scattering order
    nms += 1
    continue
  # propagate remaining neutrons
  if toscatter is not empty:
    out += propagat_out_with_attenuation(toscatter, scatterer)
  # return scattered neutrons
  return out


















def interactM_path1(hs, neutron):
  # inputs:
  #   hs: homogeneous scatterer
  #   neutron: input neutron
  # output:
  #   scattered neutrons. these neutrons are scattered zero, one, or
  #   more times by "hs", but the paths of those neutrons are always
  #   inside "hs" except the leading path to the entry point.
  #   
  # initialize the neutron to be scattered
  toscatter = neutron
  nms = 0 # multiple scattering order
  out = [] # initialize array of scattered neutrons
  # main loop
  while toscatter is not null and nms < hs.max_ms:
    # if neutron probability is low, skip
    if toscatter.probability < scatterer.min_prob:
      toscatter = null
      break
    # let neutron interact with the scatterer once
    transmitted, scattered = hs.interactM1(toscatter)
    # transmitted neutron should be saved
    out.append(transmitted)
    # if the neutron is not inside this scatterer
    # done.
    if not isinside(scattered, hs):
      out.append(scattered)
      toscatter = null
      break
    toscatter = scattered
    # increment multiple scattering order
    nms += 1
    continue
  # remaining neutrons
  if toscatter is not null:
    out.append(toscatter)
  # return scattered neutrons
  return out

